Systematic parameterisations of minimal models of microswimming

Simple models are used throughout the physical sciences as a means of developing intuition, capturing phenomenology, and qualitatively reproducing observations. In studies of microswimming, simple force-dipole models are commonplace, arising generically as the leading-order, far-field descriptions of a range of complex biological and artificial swimmers. Though many of these swimmers are associated with intricate, time varying flow fields and changing shapes, we often turn to models with constant, averaged parameters for intuition, basic understanding, and back-of-the-envelope prediction. In this brief study, via an elementary multi-timescale analysis, we examine whether the standard use of a priori-averaged parameters in minimal microswimmer models is justified, asking if their behavioural predictions qualitatively align with those of models that incorporate rapid temporal variation through simple extensions. In doing so, we highlight and exemplify how a straightforward asymptotic analysis of these non-autonomous models can result in effective, systematic parameterisations of minimal models of microswimming.

==> figs/all_phase_portraits/f.m <==
function res = f(x,y,alpha,beta)

    res = -3*alpha.*(sin(y).*cos(y) + beta*(sin(x).*cos(x).*(1-5*cos(y).^2) + cos(y).*sin(2*x-y)));

end

==> figs/all_phase_portraits/fixed_points_stab.m <==
function [fixed_points, stab] = fixed_points_stab(alpha,beta)
    fixed_points = [0,0;
                    0,pi/2;
                    pi/2,0;
                    pi/2,pi/2];
    if beta < -1/2 | beta > 1/3
        fixed_points = [fixed_points;
                        acos(sqrt((1+2*beta)/(5*beta))), acos(sqrt((1+2*beta)/(5*beta)));
                        -acos(sqrt((1+2*beta)/(5*beta))), -acos(sqrt((1+2*beta)/(5*beta)))];
    end
    if beta < -1
        fixed_points = [fixed_points;
                        acos(sqrt(-1/beta)), -acos(sqrt(-1/beta));
                        -acos(sqrt(-1/beta)), acos(sqrt(-1/beta))];
    end
    stab = zeros(size(fixed_points,1),1);

    syms x y

    dx =  -3*alpha*(sin(y)*cos(y) + beta*(sin(x)*cos(x)*(1-5*cos(y)^2) + cos(y)*sin(2*x-y)));
    dy =  -3*alpha*(sin(x)*cos(x) + beta*(sin(y)*cos(y)*(1-5*cos(x)^2) + cos(x)*sin(2*y-x)));

    J = simplify([diff(dx,x), diff(dx,y); diff(dy,x), diff(dy,y)]);

    for ind = 1 : size(fixed_points, 1)
        eVals = double(eig(subs(J,[x,y],fixed_points(ind, :))));
        if real(eVals(1)) < 0 & real(eVals(2)) < 0
            stab(ind) = 1;
        elseif real(eVals(1)) == 0 & real(eVals(2)) == 0
            stab(ind) = 0;
        else
            stab(ind) = -1;
        end
    end
end


==> figs/all_phase_portraits/main.m <==
close all
clear all

density = 4;
alpha = 1;
betas = [-1.2, -0.95, -0.6, -0.25, 0, 0.2, 0.5, 1];
beta_labels = {'$\beta < -1$',
                '$-1<\beta<-2/\sqrt{5}$',
                '$-2/\sqrt{5} < \beta< -1/2$',
                '$-1/2 < \beta < 0$',
                '$\beta = 0$',
                '$0 < \beta < 1/3$',
                '$1/3 < \beta < 2/\sqrt{5}$',
                '$\beta > 2/\sqrt{5}$'};

figure
set(gcf,'Position',[53          30        1791         947])
tiledlayout(2,4,'TileSpacing','compact')
hsStream = [];
for i = 1 : length(betas)
    hsPoints = [];
    beta = betas(i);
    h = phase_plane(alpha, beta, density);
    hsStream = [hsStream; h];
    hold on
    title(beta_labels{i})
    set(gca,'XTick',[-pi,-pi/2,0,pi/2,pi],'XTickLabel',{'$-\pi$','$-\pi/2$','$0$','$\pi/2$','$\pi$'})
    set(gca,'YTick',[-pi,-pi/2,0,pi/2,pi],'YTickLabel',{'$-\pi$','$-\pi/2$','$0$','$\pi/2$','$\pi$'})
    xlim((pi+eps)*[-1,1])
    ylim((pi+eps)*[-1,1])
    if ~(i==1 | i == 5)
        ylabel('')
        set(gca,'YTick',[])
    end
    if i < 5
        xlabel('')
        set(gca,'XTick',[])
    end
    [fp, stab] = fixed_points_stab(alpha, beta);
    for ind = 1 : size(fp,1)
        if stab(ind) == 1 | stab(ind) == 0
            colorStr = 'black';
        else
            colorStr = 'none';
        end
        spec = {'LineWidth',3, 'MarkerFaceColor', colorStr, 'MarkerEdgeColor', 'black'};
        h = tile_point(fp(ind,1), fp(ind,2), [-pi,pi], [-pi,pi], spec);
        hsPoints = [hsPoints; h];
    end
    % Plot a solution trajectory.
    % plot_traj(pi/2,pi/4,alpha,beta);
    plot_traj(pi/8,0,alpha,beta);
    uistack(hsPoints, 'top')
end

set(gcf,'Renderer','painters')
exportgraphics(gcf,'all_phase_portraits.png','Resolution',75)

==> figs/all_phase_portraits/phase_plane.m <==
function h = phase_plane(alpha, beta, density)

    if nargin < 1
        alpha = 0.5;
    end

    if nargin < 2
        beta = 0.5;
    end

    range = [-pi,pi];

    if nargin < 3
        density = 10;
    end

    % WLOG, the separation between the swimmers is r = 1.
    r = 1;

    %% Define the ODE systems.
    dx = @(x, y)  f(x, y, alpha, beta) / r^3;
    dy = @(x, y) f(y, x, alpha, beta) / r^3;

    %% Plot the two phase planes.

    xs = linspace(range(1),range(2),1e3);
    ys = linspace(range(1),range(2),1e3);
    [xsM, ysM] = meshgrid(xs, ys);

    % Plot the naive phase plane.
    nexttile()
    h = streamslice(xsM, ysM, dx(xsM,ysM), dy(xsM,ysM), density);
    % set(h, 'Color', [69,88,117]/255)
    set(h, 'Color', [36,66,110]/255)
    % set(h, 'Color', [26,79,23]/255)
    axis equal
    axis tight
    box on
    xlabel('$x$')
    ylabel('$y$')
    title(['$\alpha = $',num2str(alpha),', $\beta = $',num2str(beta)])

end

==> figs/all_phase_portraits/plot_traj.m <==
function h = plot_traj(x,y,alpha,beta,T)

    if nargin < 5
        T = 1e2;
    end

    opts = odeset('RelTol',1e-13,'AbsTol',1e-13);
    sol = ode45(@(t,z) [f(z(1),z(2),alpha,beta);f(z(2),z(1),alpha,beta)], [0, T], [x;y], opts);
    sol = deval(sol,linspace(0,max(sol.x),1e4));
    x = sol(1,:); y = sol(2,:);
    s = [0, cumsum(sqrt(diff(x).^2 + diff(y).^2))];
    lastInd = find(diff(s) == 0,1,'first');
    if ~isempty(lastInd)
        s = s(1:lastInd);
        x = x(1:lastInd);
        y = y(1:lastInd);
    end
    x = interp1(s,x,linspace(0,max(s),1e3));
    y = interp1(s,y,linspace(0,max(s),1e3));
    h = plot(x, y, 'LineWidth', 2, 'Color', 'blue');

end

==> figs/all_phase_portraits/tile_point.m <==
function h = tile_point(x,y,xRange,yRange,spec)
%% Plot the point (x,y) and any points that are equivalent mod pi strictly
%% within xRange, yRange.

xs = [x-pi:-pi:min(xRange), x:pi:max(xRange)];
xs(xs <= min(xRange)) = [];
xs(xs >= max(xRange)) = [];

ys = [y-pi:-pi:min(yRange), y:pi:max(yRange)];
ys(ys <= min(xRange)) = [];
ys(ys >= max(xRange)) = [];

[xs, ys] = meshgrid(xs, ys);

h = scatter(xs(:), ys(:), 100, spec{:});

end

==> figs/free_slip_dynamics/coord2norm.m <==
function [xnorm, ynorm] = coord2norm(axishandle, x, y)
%COORD2NORM Normalize coordinates from data space to axes parent container
% COORD2NORM(axishandle, x, y) takes input XY coordinates, relative to the
% axes object axishandle, and normalizes them to the parent container of
% axishandle. This is useful for functions like annotation, where the input 
% XY coordinates are normalized to the parent container of the plotting
% axes object and not to the data being plotted. axishandle must be a valid
% MATLAB axes object (HG2) or handle (HG1).
%
% COORD2NORM returns discrete arrays xnorm and ynorm of the same size as
% the input XY coordinate arrays.
%
% Example:
%
%    myaxes = axes();
%    x = -10:10;
%    y = x.^2;
%    plot(x, y);
%
%    [normx, normy] = coord2norm(myaxes, [x(1) x(2)], [y(1) y(2)]);
%    annotation('arrow', normx, normy);
%
% See also ANNOTATION, PLOT, AXES, FIGURE
checkinputs(axishandle, x, y);
% Check to see if one or both axes is logarithmic to set flag appropriately
olderthanR2014b = verLessThan('MATLAB', '8.4');  % Version flag to be used for calling correct syntax
if ~olderthanR2014b % Choose correct syntax for accessing handle graphics
    xaxisscale = axishandle.XScale;
    yaxisscale = axishandle.YScale;
else
    xaxisscale = get(axishandle, 'XScale');
    yaxisscale = get(axishandle, 'YScale');
end
if strcmp(xaxisscale, 'linear') && strcmp(yaxisscale, 'linear')
    flag = 'linear';
elseif strcmp(xaxisscale, 'log') && strcmp(yaxisscale, 'log')
    flag = 'loglog';
elseif strcmp(xaxisscale, 'log') && strcmp(yaxisscale, 'linear')
    flag = 'semilogx';
elseif strcmp(xaxisscale, 'linear') && strcmp(yaxisscale, 'log')
    flag = 'semilogy';
end
[xnorm, ynorm] = normcoord(axishandle, x, y, flag);
end
function checkinputs(axishandle, x, y)
olderthanR2014b = verLessThan('MATLAB', '8.4');  % Version flag to be used for calling correct syntax
% Make sure the object passed is an axes object
% Return true if it's a valid axes, false otherwise
if ~olderthanR2014b % Choose correct syntax for accessing handle graphics
    isaxes = isa(axishandle, 'matlab.graphics.axis.Axes');
    objtype = class(axishandle);
else
    try
        objtype = get(axishandle, 'Type');
        if strcmp(objtype, 'axes')
            isaxes = true;
        else
            isaxes = false;
        end
    catch
        objtype = 'N/A';
        isaxes = false;
    end
end
if ~isaxes
    err.message = sprintf('First input to function must be a MATLAB Axes object, not %s', objtype);
    err.identifier = 'coord2norm:InvalidObject';
    err.stack = dbstack('-completenames');
    error(err)
end
% Make sure there is something plotted on the axes, otherwise we can get
% negative normalized values, which do not make sense
% Return true if children are present, false otherwise
if ~olderthanR2014b % Choose correct syntax for accessing handle graphics
    childrenpresent = ~isempty(axishandle.Children);
else
    childrenpresent = ~isempty(get(axishandle, 'Children'));
end
if ~childrenpresent
    err.message = 'Data has not been plotted on input Axes object';
    err.identifier = 'coord2norm:NoDataPlotted';
    err.stack = dbstack('-completenames');
    error(err)
end
% Make sure XY arrays are not empty
if isempty(x) || isempty(y)
    err.message = 'XY arrays must not be empty';
    err.identifier = 'coord2norm:EmptyXYarray';
    err.stack = dbstack('-completenames');
    error(err)
end
end
function [xnorm, ynorm] = normcoord(axishandle, x, y, flag)
% The Position property of MATLAB's axes object is its position relative to
% the parent object. MATLAB's annotation objects can only be positioned 
% relative to a figure, uipanel, or uitab object so we have to use the size
% and position of the axes object to transform the axes XY coordinates to
% an absolute position relative to the parent container.
%
% Uses flag to determine if one or both of the axes is logarithmic
% Get axes position
olderthanR2014b = verLessThan('MATLAB', '8.4');  % Version flag to be used for calling correct syntax
if ~olderthanR2014b  % Choose correct syntax for accessing handle graphics
    oldunits = axishandle.Units;         % Get old units to revert to later
    axishandle.Units = 'Normalized';     % Set normalized units if not already
    axisposition = axishandle.Position;  % Get position in figure window
    axishandle.Units = oldunits;         % Revert unit change
else
    oldunits = get(axishandle, 'Units');
    set(axishandle, 'Units', 'Normalized');
    axisposition = get(axishandle, 'Position');
    set(axishandle, 'Units', oldunits);
end
axislimits = axis(axishandle);
% If an axis uses the log scale, replace that axis' limits with
% log10(limits) for the following axiswidth/axisheight calculations to make
% sense in the context of the MATLAB figure. Same goes for the x/y
% coordinates, where necessary.
switch flag
    case 'linear'
        % No modification necessary
    case 'loglog'
        axislimits = log10(axislimits);
        x = log10(x);
        y = log10(y);
    case 'semilogx'
        axislimits(1:2) = log10(axislimits(1:2));
        x = log10(x);
    case 'semilogy'
        axislimits(3:4) = log10(axislimits(3:4));
        y = log10(y);
end
axisdatawidth  = axislimits(2) - axislimits(1);
axisdataheight = axislimits(4) - axislimits(3);
xnorm = (x - axislimits(1))*(axisposition(3)/axisdatawidth) + axisposition(1);
ynorm = (y - axislimits(3))*(axisposition(4)/axisdataheight) + axisposition(2);
end


==> figs/free_slip_dynamics/draw_circle.m <==
function draw_circle(points, is_stable)

    % Shift points by pi/2.
    points = points + pi/2;
    hold on
    ts = linspace(0,2*pi,1e2);
    plot(cos(ts+pi/2), sin(ts+pi/2),'Color','black','LineWidth',2)
    stable_points = find(is_stable);
    unstable_points = find(~is_stable);
    scatter(cos(points(stable_points)),sin(points(stable_points)),100,'MarkerFaceColor','black','MarkerEdgeColor','black','LineWidth',2)
    scatter(cos(points(unstable_points)),sin(points(unstable_points)),100,'MarkerFaceColor','white','MarkerEdgeColor','black','LineWidth',2)

    % Draw arrows midway between each pair of points in the correct
    % direction.
    [points, ordering] = sort(points);
    is_stable = is_stable(ordering);
    points = [points, points(1)+2*pi];
    is_stable = [is_stable, is_stable(1)];
    for i = 1 : length(points)-1
        mid = (points(i) + points(i+1))/2;
        direction = 1 - 2*is_stable(i); % +1 for unstable, -1 for stable.
        vals = mid + direction*1e-1*[-1,1];
        [x,y] = coord2norm(gca,cos(vals), sin(vals));
        annotation('arrow',x,y,'HeadWidth',14,'HeadLength',14)
    end



end

==> figs/free_slip_dynamics/main.m <==
close all
clear all

figure
set(gcf,'Position',[47   232   744   640])
tiledlayout(1,2)

nexttile()
hold on
axis equal
axis off
beta = -3/2;
x = acos(-2/beta - 1)/2;
extra_sols = [x,-x,x+pi,-x-pi];
draw_circle(mod([0,pi,pi/2,3*pi/2,extra_sols],2*pi),[1,1,1,1,0,0,0,0])

nexttile()
hold on
axis equal
axis off
draw_circle([0,pi,pi/2,3*pi/2],[0,0,1,1])

exportgraphics(gcf,'free_slip_dynamics.eps','ContentType','vector')
set(gcf, 'Renderer', 'painters');
exportgraphics(gcf,'free_slip_dynamics.png')

==> figs/free_slip_example/drawParticle.m <==
function drawParticle(theta1, location)

    if nargin < 2
        location = [0;0];
    end

    theta1 = theta1 + pi/2;

    % Define the separation and aspect ratio.
    aspectRatio = 2;
    vLength = 2;

    % Construct a horizontally aligned ellipse with given aspect ratio.
    s = [linspace(0,pi,1e2/2), linspace(pi,2*pi,1e2/2)];
    ellipse = [aspectRatio*cos(s); sin(s)];

    R1 = [cos(theta1), -sin(theta1); sin(theta1), cos(theta1)];

    % Rotate the base ellipse to give the new ellipse.
    ellipse1 = R1 * ellipse + location;

    % Direction vectors for each particle.
    v1 = vLength * R1(:,1);

    hold on
    plot(ellipse1(1,:), ellipse1(2,:),'LineWidth',3,'Color','black')
    patch(ellipse1(1,:), ellipse1(2,:),0.9*[1,1,1],'EdgeColor','none')
    quiver(ellipse1(1,1), ellipse1(2,1), v1(1), v1(2),'off','LineWidth',2,'Color','black','MaxHeadSize',4)
    scatter(location(1),location(2),25,'filled','MarkerFaceColor','black')
end


==> figs/free_slip_example/main.m <==
close all
clear all

h = 1;
p = @(T) 6*sin(T) - 1;
B = @(T) sin(T) / 2;

Ts = linspace(0,2*pi,1e5);
pAvg = trapz(Ts,p(Ts)) / (2*pi);
BAvg = trapz(Ts,B(Ts)) / (2*pi);
pBAvg = trapz(Ts,p(Ts).*B(Ts)) / (2*pi);
beta = pBAvg / pAvg;

w = 10;
initCond = pi/4;
ts = linspace(0,30,1e4);

opts = odeset('RelTol',1e-9,'AbsTol',1e-9);

figure
hold on

% Solve and plot the a priori-averaged system.
f = @(t,y) 3*pAvg*sin(2*y)*(2 + BAvg*(1+cos(2*y)))/(32*h^3);
[~,y] = ode15s(f, ts, initCond, opts);
h1 = plot(ts,y,'-.','LineWidth',2,'Color','black');

% Solve and plot the leading order system.
f = @(t,y) 3*pAvg*sin(2*y)*(2 + pBAvg/pAvg *(1+cos(2*y)))/(32*h^3);
[~,y] = ode15s(f, ts, initCond, opts);
h2 = plot(ts,y,'-','LineWidth',3,'Color',0.7*[1,1,1]);

% Solve and plot the full system.
f = @(t,y) 3*p(w*t)*sin(2*y)*(2 + B(w*t)*(1+cos(2*y)))/(32*h^3);
[~,y] = ode15s(f, ts, initCond, opts);
h3 = plot(ts,y,'-','LineWidth',1,'Color','black');

ylim([0,1])
xlabel('$t$')
set(gca,'YTick',[0,pi/8,pi/4],'YTickLabel',{'0','$\pi/8$','$\pi/4$'})
box on
grid on

% Plot the configurations.
h = 3.5;
axes(gcf,'Position',[0.6805357142857139 0.188571428571434 0.2 0.200000000000002])
orientation = 0;
drawParticle(orientation,[0;0])
drawParticle(pi-orientation,[0;-2*h])
ylim([-11,4])
yline(-h,'LineWidth',2,'Color','black','LineStyle','--')
axis equal
axis off

axes(gcf,'Position',[0.680535714285714 0.721428571428578 0.2 0.2])
orientation = acos(-2/beta - 1)/2;;
drawParticle(orientation,[0;0])
drawParticle(pi-orientation,[0;-2*h])
ylim([-11,4])
yline(-h,'LineWidth',2,'Color','black','LineStyle','--')
axis equal
axis off

legend([h1,h2,h3],{'$\theta^a$','$\theta_0$','$\theta$'},'Location','southwest')


exportgraphics(gcf,'free_slip_example.eps','ContentType','vector')
exportgraphics(gcf,'free_slip_example.png','Resolution',600)

==> figs/free_slip_setup/drawParticle.m <==
function drawParticle(theta1, location, thetaOrigin)

    if nargin < 2
        location = [0;0];
    end

    if nargin < 3
        thetaOrigin = pi/2;
    end

    theta1 = theta1 + pi/2;

    % Define the separation and aspect ratio.
    aspectRatio = 2;
    vLength = 2;

    % Construct a horizontally aligned ellipse with given aspect ratio.
    s = [linspace(0,pi,1e2/2), linspace(pi,2*pi,1e2/2)];
    ellipse = [aspectRatio*cos(s); sin(s)];

    R1 = [cos(theta1), -sin(theta1); sin(theta1), cos(theta1)];

    % Rotate the base ellipse to give the new ellipse.
    ellipse1 = R1 * ellipse + location;

    % Direction vectors for each particle.
    v1 = vLength * R1(:,1);

    % Arcs of circles for theta_1.
    thetas1 = linspace(thetaOrigin, theta1, 1e2);
    circle1 = (aspectRatio + vLength) * [cos(thetas1); sin(thetas1)] + location;

    hold on
    plot(ellipse1(1,:), ellipse1(2,:),'LineWidth',3,'Color','black')
    patch(ellipse1(1,:), ellipse1(2,:),0.9*[1,1,1],'EdgeColor','none')
    quiver(ellipse1(1,1), ellipse1(2,1), v1(1), v1(2),'off','LineWidth',2,'Color','black','MaxHeadSize',4)
    scatter(location(1),location(2),50,'filled','MarkerFaceColor','black')
    plot(circle1(1,:), circle1(2,:),'LineWidth',1,'Color','black')
end


==> figs/free_slip_setup/main.m <==
close all
clear all

figure


orientation = [pi/6];
h = 3.5;
xlims = [-8,8];
ylims = [-2*h-4,h+3];

plot(xlims,-h*[1,1],'--','LineWidth',1.5,'Color','black')
drawParticle(orientation)
drawParticle(pi-orientation,[0;-2*h],3*pi/2)
quiver(0,0,0,-h,0,'LineWidth',1.5,'Color','black','MaxHeadSize',0.3);
quiver(0,-h,0,h,0,'LineWidth',1.5,'Color','black','MaxHeadSize',0.3);
plot([0,0],[0,4],'--','LineWidth',1.5,'Color','black');
plot([0,0],[-2*h,-2*h-4],'--','LineWidth',1.5,'Color','black');
axis equal
xlim(xlims)
ylim(ylims)
axis off

text(-0.988976756702207,2.65219146288137,'$\theta$','FontSize',24)
text(-0.95437788018433,-1.99714285714286,'$h$','FontSize',24)
text(-5.648390460493121,3.356745938309406,'$\mbox{\boldmath$p$}\propto\mbox{\boldmath$d$}$','FontSize',24)

exportgraphics(gcf,'free_slip_setup.eps','ContentType','vector')
set(gcf,'Renderer','painters');
exportgraphics(gcf,'free_slip_setup.png','Resolution',400)

==> figs/no_slip_dynamics/coord2norm.m <==
function [xnorm, ynorm] = coord2norm(axishandle, x, y)
%COORD2NORM Normalize coordinates from data space to axes parent container
% COORD2NORM(axishandle, x, y) takes input XY coordinates, relative to the
% axes object axishandle, and normalizes them to the parent container of
% axishandle. This is useful for functions like annotation, where the input 
% XY coordinates are normalized to the parent container of the plotting
% axes object and not to the data being plotted. axishandle must be a valid
% MATLAB axes object (HG2) or handle (HG1).
%
% COORD2NORM returns discrete arrays xnorm and ynorm of the same size as
% the input XY coordinate arrays.
%
% Example:
%
%    myaxes = axes();
%    x = -10:10;
%    y = x.^2;
%    plot(x, y);
%
%    [normx, normy] = coord2norm(myaxes, [x(1) x(2)], [y(1) y(2)]);
%    annotation('arrow', normx, normy);
%
% See also ANNOTATION, PLOT, AXES, FIGURE
checkinputs(axishandle, x, y);
% Check to see if one or both axes is logarithmic to set flag appropriately
olderthanR2014b = verLessThan('MATLAB', '8.4');  % Version flag to be used for calling correct syntax
if ~olderthanR2014b % Choose correct syntax for accessing handle graphics
    xaxisscale = axishandle.XScale;
    yaxisscale = axishandle.YScale;
else
    xaxisscale = get(axishandle, 'XScale');
    yaxisscale = get(axishandle, 'YScale');
end
if strcmp(xaxisscale, 'linear') && strcmp(yaxisscale, 'linear')
    flag = 'linear';
elseif strcmp(xaxisscale, 'log') && strcmp(yaxisscale, 'log')
    flag = 'loglog';
elseif strcmp(xaxisscale, 'log') && strcmp(yaxisscale, 'linear')
    flag = 'semilogx';
elseif strcmp(xaxisscale, 'linear') && strcmp(yaxisscale, 'log')
    flag = 'semilogy';
end
[xnorm, ynorm] = normcoord(axishandle, x, y, flag);
end
function checkinputs(axishandle, x, y)
olderthanR2014b = verLessThan('MATLAB', '8.4');  % Version flag to be used for calling correct syntax
% Make sure the object passed is an axes object
% Return true if it's a valid axes, false otherwise
if ~olderthanR2014b % Choose correct syntax for accessing handle graphics
    isaxes = isa(axishandle, 'matlab.graphics.axis.Axes');
    objtype = class(axishandle);
else
    try
        objtype = get(axishandle, 'Type');
        if strcmp(objtype, 'axes')
            isaxes = true;
        else
            isaxes = false;
        end
    catch
        objtype = 'N/A';
        isaxes = false;
    end
end
if ~isaxes
    err.message = sprintf('First input to function must be a MATLAB Axes object, not %s', objtype);
    err.identifier = 'coord2norm:InvalidObject';
    err.stack = dbstack('-completenames');
    error(err)
end
% Make sure there is something plotted on the axes, otherwise we can get
% negative normalized values, which do not make sense
% Return true if children are present, false otherwise
if ~olderthanR2014b % Choose correct syntax for accessing handle graphics
    childrenpresent = ~isempty(axishandle.Children);
else
    childrenpresent = ~isempty(get(axishandle, 'Children'));
end
if ~childrenpresent
    err.message = 'Data has not been plotted on input Axes object';
    err.identifier = 'coord2norm:NoDataPlotted';
    err.stack = dbstack('-completenames');
    error(err)
end
% Make sure XY arrays are not empty
if isempty(x) || isempty(y)
    err.message = 'XY arrays must not be empty';
    err.identifier = 'coord2norm:EmptyXYarray';
    err.stack = dbstack('-completenames');
    error(err)
end
end
function [xnorm, ynorm] = normcoord(axishandle, x, y, flag)
% The Position property of MATLAB's axes object is its position relative to
% the parent object. MATLAB's annotation objects can only be positioned 
% relative to a figure, uipanel, or uitab object so we have to use the size
% and position of the axes object to transform the axes XY coordinates to
% an absolute position relative to the parent container.
%
% Uses flag to determine if one or both of the axes is logarithmic
% Get axes position
olderthanR2014b = verLessThan('MATLAB', '8.4');  % Version flag to be used for calling correct syntax
if ~olderthanR2014b  % Choose correct syntax for accessing handle graphics
    oldunits = axishandle.Units;         % Get old units to revert to later
    axishandle.Units = 'Normalized';     % Set normalized units if not already
    axisposition = axishandle.Position;  % Get position in figure window
    axishandle.Units = oldunits;         % Revert unit change
else
    oldunits = get(axishandle, 'Units');
    set(axishandle, 'Units', 'Normalized');
    axisposition = get(axishandle, 'Position');
    set(axishandle, 'Units', oldunits);
end
axislimits = axis(axishandle);
% If an axis uses the log scale, replace that axis' limits with
% log10(limits) for the following axiswidth/axisheight calculations to make
% sense in the context of the MATLAB figure. Same goes for the x/y
% coordinates, where necessary.
switch flag
    case 'linear'
        % No modification necessary
    case 'loglog'
        axislimits = log10(axislimits);
        x = log10(x);
        y = log10(y);
    case 'semilogx'
        axislimits(1:2) = log10(axislimits(1:2));
        x = log10(x);
    case 'semilogy'
        axislimits(3:4) = log10(axislimits(3:4));
        y = log10(y);
end
axisdatawidth  = axislimits(2) - axislimits(1);
axisdataheight = axislimits(4) - axislimits(3);
xnorm = (x - axislimits(1))*(axisposition(3)/axisdatawidth) + axisposition(1);
ynorm = (y - axislimits(3))*(axisposition(4)/axisdataheight) + axisposition(2);
end


==> figs/no_slip_dynamics/draw_circle.m <==
function draw_circle(points, is_stable)

    % Shift points by pi/2.
    points = points + pi/2;
    hold on
    ts = linspace(0,2*pi,1e2);
    plot(cos(ts+pi/2), sin(ts+pi/2),'Color','black','LineWidth',2)
    stable_points = find(is_stable);
    unstable_points = find(~is_stable);
    scatter(cos(points(stable_points)),sin(points(stable_points)),100,'MarkerFaceColor','black','MarkerEdgeColor','black','LineWidth',2)
    scatter(cos(points(unstable_points)),sin(points(unstable_points)),100,'MarkerFaceColor','white','MarkerEdgeColor','black','LineWidth',2)

    % Draw arrows midway between each pair of points in the correct
    % direction.
    [points, ordering] = sort(points);
    is_stable = is_stable(ordering);
    points = [points, points(1)+2*pi];
    is_stable = [is_stable, is_stable(1)];
    for i = 1 : length(points)-1
        mid = (points(i) + points(i+1))/2;
        direction = 1 - 2*is_stable(i); % +1 for unstable, -1 for stable.
        vals = mid + direction*1e-1*[-1,1];
        [x,y] = coord2norm(gca,cos(vals), sin(vals));
        annotation('arrow',x,y,'HeadWidth',14,'HeadLength',14)
    end



end

==> figs/no_slip_dynamics/main.m <==
close all
clear all

figure
set(gcf,'Position',[47   232   1092   640])
tiledlayout(1,3)

nexttile()
hold on
axis equal
axis off
draw_circle([0,pi,pi/2,3*pi/2],[1,1,0,0])

nexttile()
hold on
axis equal
axis off
beta = -3/2;
x = acos(-4/beta - 3)/2;
extra_sols = [x,-x,x+pi,-x-pi];
draw_circle(mod([0,pi,pi/2,3*pi/2,extra_sols],2*pi),[1,1,1,1,0,0,0,0])

nexttile()
hold on
axis equal
axis off
draw_circle([0,pi,pi/2,3*pi/2],[0,0,1,1])

exportgraphics(gcf,'no_slip_dynamics.eps','ContentType','vector')
set(gcf, 'Renderer', 'painters');
exportgraphics(gcf,'no_slip_dynamics.png')

==> figs/no_slip_example/drawParticle.m <==
function drawParticle(theta1, scale, loc, figAspectRatio)

    theta1 = theta1 + pi/2;

    % Define the separation and aspect ratio.
    aspectRatio = 2;
    vLength = 1;

    % Construct a horizontally aligned ellipse with given aspect ratio.
    s = [linspace(0,pi,1e2/2), linspace(pi,2*pi,1e2/2)];
    ellipse = scale*[aspectRatio*cos(s); sin(s)];

    R1 = [cos(theta1), -sin(theta1); sin(theta1), cos(theta1)];

    % Rotate the base ellipse to give the new ellipse.
    ellipse1 = R1 * ellipse + loc;

    % Direction vectors for each particle.
    v1 = scale * vLength * R1(:,1);

    hold on
    plot(ellipse1(1,:), ellipse1(2,:),'LineWidth',3,'Color','black')
    patch(ellipse1(1,:), ellipse1(2,:),0.9*[1,1,1],'EdgeColor','none')
    quiver(ellipse1(1,1), ellipse1(2,1), v1(1), v1(2),'off','LineWidth',2,'Color','black','MaxHeadSize',4)
    scatter(loc(1),loc(2),25,'filled','MarkerFaceColor','black')
end


==> figs/no_slip_example/main.m <==
close all
clear all

h = 1;
p = @(T) -6*sin(T) + 1;
B = @(T) sin(T) / 2;

Ts = linspace(0,2*pi,1e5);
pAvg = trapz(Ts,p(Ts)) / (2*pi);
BAvg = trapz(Ts,B(Ts)) / (2*pi);
pBAvg = trapz(Ts,p(Ts).*B(Ts)) / (2*pi);

w = 100;
initCond = pi/4;
ts = linspace(0,30,1e4);

opts = odeset('RelTol',1e-9,'AbsTol',1e-9);

figure
hold on

% Solve and plot the a priori-averaged system.
f = @(t,y) 3*pAvg*sin(2*y)*(4 + BAvg*(3+cos(2*y)))/(64*h^3);
[~,y] = ode15s(f, ts, initCond, opts);
h1 = plot(ts,y,'-.','LineWidth',2,'Color','black');

% Solve and plot the leading order system.
f = @(t,y) 3*pAvg*sin(2*y)*(4 + pBAvg/pAvg *(3+cos(2*y)))/(64*h^3);
[~,y] = ode15s(f, ts, initCond, opts);
h2 = plot(ts,y,'-','LineWidth',3,'Color',0.7*[1,1,1]);

% Solve and plot the full system.
f = @(t,y) 3*p(w*t)*sin(2*y)*(4 + B(w*t)*(3+cos(2*y)))/(64*h^3);
[~,y] = ode15s(f, ts, initCond, opts);
h3 = plot(ts,y,'-','LineWidth',1,'Color','black');

ylim([0,pi/2])
xlabel('$t$')
set(gca,'YTick',[0,pi/4,pi/2],'YTickLabel',{'0','$\pi/4$','$\pi/2$'})
box on
grid on

% Plot the configurations.
axes(gcf,'Position',[0.6805357142857139 0.238571428571434 0.2 0.200000000000002])
drawParticle(0,1,[0;0], 1)
ylim([-4,4])
yline(-4,'LineWidth',2,'Color','black')
axis equal
axis off

axes(gcf,'Position',[0.6805357142857139 0.759523809523815 0.2 0.200000000000002])
drawParticle(pi/2,1,[0;0], 1)
ylim([-4,4])
yline(-4,'LineWidth',2,'Color','black')
axis equal
axis off

legend([h1,h2,h3],{'$\theta^a$','$\theta_0$','$\theta$'},'Location','southwest')


exportgraphics(gcf,'no_slip_example.eps','ContentType','vector')
exportgraphics(gcf,'no_slip_example.png','Resolution',400)

==> figs/no_slip_setup/drawParticle.m <==
function drawParticle(theta1)

    theta1 = theta1 + pi/2;

    % Define the separation and aspect ratio.
    aspectRatio = 2;
    vLength = 2;

    % Construct a horizontally aligned ellipse with given aspect ratio.
    s = [linspace(0,pi,1e2/2), linspace(pi,2*pi,1e2/2)];
    ellipse = [aspectRatio*cos(s); sin(s)];

    R1 = [cos(theta1), -sin(theta1); sin(theta1), cos(theta1)];

    % Rotate the base ellipse to give the new ellipse.
    ellipse1 = R1 * ellipse;

    % Direction vectors for each particle.
    v1 = vLength * R1(:,1);

    % Arcs of circles for theta_1.
    thetas1 = linspace(pi/2, theta1, 1e2);
    circle1 = (aspectRatio + vLength) * [cos(thetas1); sin(thetas1)];

    hold on
    plot(ellipse1(1,:), ellipse1(2,:),'LineWidth',3,'Color','black')
    patch(ellipse1(1,:), ellipse1(2,:),0.9*[1,1,1],'EdgeColor','none')
    quiver(ellipse1(1,1), ellipse1(2,1), v1(1), v1(2),'off','LineWidth',2,'Color','black','MaxHeadSize',4)
    scatter(0,0,50,'filled','MarkerFaceColor','black')
    plot(circle1(1,:), circle1(2,:),'LineWidth',1,'Color','black')
end


==> figs/no_slip_setup/main.m <==
close all
clear all

figure

xlims = [-8,8];
ylims = [-5,4];

orientation = [pi/6];
h = 5;

plot(xlims,-h*[1,1],'-','LineWidth',1.5,'Color','black')
drawParticle(orientation)
quiver(0,0,0,-h,0,'LineWidth',1.5,'Color','black','MaxHeadSize',0.3);
quiver(0,-h,0,h,0,'LineWidth',1.5,'Color','black','MaxHeadSize',0.3);
plot([0,0],[0,4],'--','LineWidth',1.5,'Color','black');
axis equal
xlim(xlims)
ylim(ylims)
axis off

text(-0.870967741935483,2.49308755760369 ,'$\theta$','FontSize',24)
text(-0.65437788018433,-3.10847926267281,'$h$','FontSize',24)
text(-4.67741935483871,3.36405529953918,'$\mbox{\boldmath$p$}\propto\mbox{\boldmath$d$}$','FontSize',24)

exportgraphics(gcf,'no_slip_setup.eps','ContentType','vector')
exportgraphics(gcf,'no_slip_setup.png','Resolution',400)

==> figs/roller_comparison/drawParticles.m <==
function drawParticles(theta1, theta2, initPoint, sep)
    baseSize = 0.15;

    % Define the separation and aspect ratio.
    aspectRatio = 2;
    vLength = 0.2;

    % Construct a horizontally aligned ellipse with given aspect ratio.
    s = [linspace(0,pi,1e2/2), linspace(pi,2*pi,1e2/2)];
    ellipse = [baseSize*aspectRatio*cos(s); baseSize*sin(s)];

    R1 = [cos(theta1), -sin(theta1); sin(theta1), cos(theta1)];
    R2 = [cos(theta2), -sin(theta2); sin(theta2), cos(theta2)];

    % Rotate the base ellipse to give the new ellipses.
    ellipse1 = R1 * ellipse + initPoint;
    ellipse2 = R2 * ellipse + sep*[1;0] + initPoint;

    % Direction vectors for each particle.
    v1 = vLength * R1(:,1);
    v2 = vLength * R2(:,1);

    hold on
    plot(ellipse1(1,:), ellipse1(2,:),'LineWidth',3,'Color','black')
    patch(ellipse1(1,:), ellipse1(2,:),0.9*[1,1,1],'EdgeColor','none')
    quiver(ellipse1(1,1), ellipse1(2,1), v1(1), v1(2),'off','LineWidth',2,'Color','black','MaxHeadSize',2)
    quiver(ellipse1(1,end/2), ellipse1(2,end/2), -v1(1), -v1(2),'off','LineWidth',2,'Color','black','MaxHeadSize',2)
    scatter(initPoint(1),initPoint(2),25,'filled','MarkerFaceColor','black')

    plot(ellipse2(1,:), ellipse2(2,:),'LineWidth',3,'Color','black')
    patch(ellipse2(1,:), ellipse2(2,:),0.9*[1,1,1],'EdgeColor','none')
    quiver(ellipse2(1,1), ellipse2(2,1), v2(1), v2(2),'off','LineWidth',2,'Color','black','MaxHeadSize',2)
    quiver(ellipse2(1,end/2), ellipse2(2,end/2), -v2(1), -v2(2),'off','LineWidth',2,'Color','black','MaxHeadSize',2)
    scatter(initPoint(1) + sep,initPoint(2),25,'filled','MarkerFaceColor','black')

end


==> figs/roller_comparison/f.m <==
function res = f(x,y,alpha,beta)

    res = -3*alpha.*(sin(y).*cos(y) + beta*(sin(x).*cos(x).*(1-5*cos(y).^2) + cos(y).*sin(2*x-y)));

end

==> figs/roller_comparison/main.m <==
close all
clear all

figure
set(gcf,'Position',[169         556        1201         481])
tiledlayout(1,2,'TileSpacing','compact')

initCond = [pi/8;0];
tEnd = 6;
omega = 200;

p = @(T) -10 * sin(T) + 1; 
B = @(T) 0.25*sin(T) + 0.5;

% Compute the averages necessary for the naive and approximate systems.
Ts = linspace(0,2*pi,1e5);
avgP = trapz(Ts, p(Ts)) / (2*pi);
avgB = trapz(Ts, B(Ts)) / (2*pi);
avgPB = trapz(Ts, p(Ts).*B(Ts)) / (2*pi);

opts = odeset('AbsTol',1e-12,'RelTol',1e-12);
ts = linspace(0,tEnd, 1e3);

nexttile()
hold on
%% Solve the naive system.
sol = ode15s(@(t,y) [f(y(1),y(2),avgP,avgB);f(y(2),y(1),avgP,avgB)], [0,tEnd], initCond, opts);
sol = deval(sol,ts);
plot(ts,sol(1,:),'Color','black','LineWidth',2)
plot(ts,sol(2,:),'Color','black','LineWidth',2)
axis equal
xlim([0,tEnd])
ylim([-pi/2-pi/8,pi/2+pi/8])
xlabel('$t$')
set(gca,'YTick',[-pi/2,0,pi/2,pi],'YTickLabel',{'$-\pi/2$','$0$','$\pi/2$','$\pi$'})
box on
grid on
drawParticles(sol(1,end),sol(2,end),[4.5;-5*pi/16],1)
legend({'$\theta_i^a$'})

nexttile()
hold on
%% Solve the full system.
sol = ode15s(@(t,y) [f(y(1),y(2),p(omega*t),B(omega*t));f(y(2),y(1),p(omega*t),B(omega*t))], [0,tEnd], initCond, opts);
sol = deval(sol,ts);
h1 = plot(ts,sol(1,:),'Color','black','LineWidth',2);
plot(ts,sol(2,:),'Color','black','LineWidth',2)

%% Solve the approximate system.
sol = ode15s(@(t,y) [f(y(1),y(2),avgP,avgPB/avgP);f(y(2),y(1),avgP,avgPB/avgP)], [0,tEnd], initCond, opts);
sol = deval(sol,ts);
h2 = plot(ts,sol(1,:),'Color',0.7*[1,1,1],'LineWidth',2);
plot(ts,sol(2,:),'Color',0.7*[1,1,1],'LineWidth',2)
axis equal
xlim([0,tEnd])
ylim([-pi/2-pi/8,pi/2+pi/8])
xlabel('$t$')
set(gca,'YTick',[-pi/2,0,pi/2,pi],'YTickLabel',[])
box on
grid on
drawParticles(sol(1,end),sol(2,end),[4.5;-5*pi/16],1)
legend([h1,h2],{'$\theta_i$','$\theta_{i,0}$'})

exportgraphics(gcf,'roller_comparison.eps','ContentType','vector')
exportgraphics(gcf,'roller_comparison.png')

==> figs/roller_configurations/drawParticles.m <==
function drawParticles(theta1, theta2)

    % Define the separation and aspect ratio.
    sep = 6.5;
    aspectRatio = 2;
    vLength = 1;

    % Construct a horizontally aligned ellipse with given aspect ratio.
    s = [linspace(0,pi,1e2/2), linspace(pi,2*pi,1e2/2)];
    ellipse = [aspectRatio*cos(s); sin(s)];

    R1 = [cos(theta1), -sin(theta1); sin(theta1), cos(theta1)];
    R2 = [cos(theta2), -sin(theta2); sin(theta2), cos(theta2)];

    % Rotate the base ellipse to give the new ellipses.
    ellipse1 = R1 * ellipse;
    ellipse2 = R2 * ellipse + sep*[1;0];

    % Direction vectors for each particle.
    v1 = vLength * R1(:,1);
    v2 = vLength * R2(:,1);

    hold on
    plot(ellipse1(1,:), ellipse1(2,:),'LineWidth',3,'Color','black')
    patch(ellipse1(1,:), ellipse1(2,:),0.9*[1,1,1],'EdgeColor','none')
    quiver(ellipse1(1,1), ellipse1(2,1), v1(1), v1(2),'off','LineWidth',4,'Color','black','MaxHeadSize',4)
    quiver(ellipse1(1,end/2), ellipse1(2,end/2), -v1(1), -v1(2),'off','LineWidth',4,'Color','black','MaxHeadSize',4)
    scatter(0,0,50,'filled','MarkerFaceColor','black')

    plot(ellipse2(1,:), ellipse2(2,:),'LineWidth',3,'Color','black')
    patch(ellipse2(1,:), ellipse2(2,:),0.9*[1,1,1],'EdgeColor','none')
    quiver(ellipse2(1,1), ellipse2(2,1), v2(1), v2(2),'off','LineWidth',4,'Color','black','MaxHeadSize',4)
    quiver(ellipse2(1,end/2), ellipse2(2,end/2), -v2(1), -v2(2),'off','LineWidth',4,'Color','black','MaxHeadSize',4)
    scatter(sep,0,50,'filled','MarkerFaceColor','black')

end


==> figs/roller_configurations/main.m <==
close all
clear all

% Parameters.
alpha = 1;
beta = 0.5;

figure
set(gcf,'Position',[ 314         429        1076         548])

xlims = [-3.5,9.5];
ylims = [-3,3];

fixedPoints = [ 0,0;
                0,pi/2;
                % pi/2,0;
                pi/2,pi/2;
                acos(sqrt((2*beta+1)/(5*beta))), acos(sqrt((2*beta+1)/(5*beta)))];
                % -acos(sqrt((2*beta+1)/(5*beta))), -acos(sqrt((2*beta+1)/(5*beta)))];

for i = 1 : size(fixedPoints, 1)
    nexttile()
    plot(xlims,[0,0],'--','LineWidth',1.5,'Color','black')
    drawParticles(fixedPoints(i,1),fixedPoints(i,2))
    axis equal
    xlim(xlims)
    ylim(ylims)
    axis off
end

exportgraphics(gcf,'roller_configurations.eps','ContentType','vector')
exportgraphics(gcf,'roller_configurations.png')

==> figs/roller_setup/drawParticles.m <==
function drawParticles(theta1, theta2)

    % Define the separation and aspect ratio.
    sep = 6.5;
    aspectRatio = 2;
    vLength = 1;

    % Construct a horizontally aligned ellipse with given aspect ratio.
    s = [linspace(0,pi,1e2/2), linspace(pi,2*pi,1e2/2)];
    ellipse = [aspectRatio*cos(s); sin(s)];

    R1 = [cos(theta1), -sin(theta1); sin(theta1), cos(theta1)];
    R2 = [cos(theta2), -sin(theta2); sin(theta2), cos(theta2)];

    % Rotate the base ellipse to give the new ellipses.
    ellipse1 = R1 * ellipse;
    ellipse2 = R2 * ellipse + sep*[1;0];

    % Direction vectors for each particle.
    v1 = vLength * R1(:,1);
    v2 = vLength * R2(:,1);

    % Arcs of circles for theta_1 and theta_2.
    thetas1 = linspace(0, theta1, 1e2);
    thetas2 = linspace(0, theta2, 1e2);
    circle1 = (aspectRatio + vLength) * [cos(thetas1); sin(thetas1)];
    circle2 = (aspectRatio + vLength) * [cos(thetas2); sin(thetas2)] + [sep; 0];

    hold on
    plot(ellipse1(1,:), ellipse1(2,:),'LineWidth',3,'Color','black')
    patch(ellipse1(1,:), ellipse1(2,:),0.9*[1,1,1],'EdgeColor','none')
    quiver(ellipse1(1,1), ellipse1(2,1), v1(1), v1(2),'off','LineWidth',4,'Color','black','MaxHeadSize',4)
    quiver(ellipse1(1,end/2), ellipse1(2,end/2), -v1(1), -v1(2),'off','LineWidth',4,'Color','black','MaxHeadSize',4)
    scatter(0,0,50,'filled','MarkerFaceColor','black')
    plot(circle1(1,:), circle1(2,:),'LineWidth',1,'Color','black')

    plot(ellipse2(1,:), ellipse2(2,:),'LineWidth',3,'Color','black')
    patch(ellipse2(1,:), ellipse2(2,:),0.9*[1,1,1],'EdgeColor','none')
    quiver(ellipse2(1,1), ellipse2(2,1), v2(1), v2(2),'off','LineWidth',4,'Color','black','MaxHeadSize',4)
    quiver(ellipse2(1,end/2), ellipse2(2,end/2), -v2(1), -v2(2),'off','LineWidth',4,'Color','black','MaxHeadSize',4)
    scatter(sep,0,50,'filled','MarkerFaceColor','black')
    plot(circle2(1,:), circle2(2,:),'LineWidth',1,'Color','black')

end


==> figs/roller_setup/main.m <==
close all
clear all

figure

xlims = [-3,10.5];
ylims = [-3,3];

orientation = [pi/6,pi/6];

plot(xlims,[0,0],'--','LineWidth',1.5,'Color','black')
drawParticles(orientation(1),orientation(2))
axis equal
xlim(xlims)
ylim(ylims)
axis off

text(2.126728110599081,0.47926267281106,'$\theta_2$','FontSize',24)
text(8.626728110599081,0.47926267281106,'$\theta_1$','FontSize',24)
text(2.84562211981567,1.797235023041477,'$\mbox{\boldmath$p$}_2 \propto \mbox{\boldmath$d$}_2$','FontSize',24)
text(9.34562211981567,1.797235023041477,'$\mbox{\boldmath$p$}_1 \propto \mbox{\boldmath$d$}_1$','FontSize',24)

exportgraphics(gcf,'roller_setup.eps','ContentType','vector')
exportgraphics(gcf,'roller_setup.png','Resolution',400)
